Open-string integrals with multiple unintegrated punctures at genus one

We study integrals appearing in intermediate steps of one-loop open-string amplitudes, with multiple unintegrated punctures on the $A$-cycle of a torus. We construct a vector of such integrals which closes after taking a total differential with respect to the $N$ unintegrated punctures and the modular parameter $\tau$. These integrals are found to satisfy the elliptic Knizhnik-Zamolodchikov-Bernard (KZB) equations, and can be written as a power series in $\alpha$' -- the string length squared -- in terms of elliptic multiple polylogarithms (eMPLs). In the $N$-puncture case, the KZB equation reveals a representation of $B_{1,N}$, the braid group of $N$ strands on a torus, acting on its solutions. We write the simplest of these braid group elements -- the braiding one puncture around another -- and obtain generating functions of analytic continuations of eMPLs. The KZB equations in the so-called universal case is written in terms of the genus-one Drinfeld-Kohno algebra $\mathfrak{t}_{1,N} \rtimes \mathfrak{d}$, a graded algebra. Our construction determines matrix representations of various dimensions for several generators of this algebra which respect its grading up to commuting terms.

==> anc/ZTau_ancillary.m <==
(* ::Package:: *)

(*
Ancillary files for KZB paper

Examples of notation:

Subscript[pd, 2] stands for D[#,Subscript[\[Eta], {2}]]&, i.e. the partial derivative w.r.t. Subscript[\[Eta], {2}]
Subsuperscript[pd, 2, 2] stands for D[#,{Subscript[\[Eta], {2}],2}]&, i.e. the second partial derivative w.r.t. Subscript[\[Eta], {2}].
uZeta[2] stands for the Riemman Zeta function at 2, i.e. \[Pi]^2/6.
 Subscript[\[Eta], {2,3}] stands for   Subscript[\[Eta], {2}]+Subscript[\[Eta], {3}]
Subscript[s, {1,2,3}] stands for Subscript[s, {1,2}]+Subscript[s, {2,3}]+Subscript[s, {1,3}]
and Subscript[s, {i,j}]=Subscript[ss, {j,i}]


xn4p1k0i3 is, for (n,p)=(4,1)  the matrix Subsuperscript[x, 3, (0)] 
xn4p1k1i4r1 is, for (n,p)=(4,1) the matrix Subsuperscript[x, 4,1, (1)] 
xn4p1kki4r3 is, for (n,p)=(4,1) the matrix Subsuperscript[x, 4,3, (k)] 
epsn4p1k0 is, for (n,p)=(4,1) the matrix \[Epsilon]^(0) 
epsn4p1kk is, for (n,p)=(4,1) the matrix \[Epsilon]^(k) 
*)


(*(n,p)=(4,1)*)
(*You can use this to compare with the matrices in the paper*)


xn4p1k0i3={{-Subscript[pd, 2] Subscript[s, 2,3],-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,4],Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-Subscript[pd, 2] Subscript[s, 2,3]}};
xn4p1k0i4 = {{-Subscript[pd, 2] Subscript[s, 2,4],0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))},{0,-Subscript[pd, 2] Subscript[s, 2,4],-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]}};
xn4p1k1i3r1 = {{-Subscript[s, 1,3]-Subscript[s, 2,3],Subscript[s, 2,3],0},{Subscript[s, 1,2],-Subscript[s, 1,2]-Subscript[s, 1,3],0},{0,0,-Subscript[s, 1,3]}};
xn4p1kki3r1 = {{0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,3],0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0},{0,0,0}};
xn4p1k1i4r1 = {{-Subscript[s, 1,4]-Subscript[s, 2,4],0,Subscript[s, 2,4]},{0,-Subscript[s, 1,4],0},{Subscript[s, 1,2],0,-Subscript[s, 1,2]-Subscript[s, 1,4]}};
xn4p1kki4r1 = {{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4]},{0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0}};
xn4p1k1i4r3 = {{-Subscript[s, 3,4],0,0},{0,-Subscript[s, 2,4]-Subscript[s, 3,4],Subscript[s, 2,4]},{0,Subscript[s, 2,3],-Subscript[s, 2,3]-Subscript[s, 3,4]}};
xn4p1kki4r3={{0,0,0},{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4]},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0}};
epsn4p1k0  = {{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4])+2 Subscript[s, 1,2,3,4] uZeta[2],Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4])+2 Subscript[s, 1,2,3,4] uZeta[2],Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4])+2 Subscript[s, 1,2,3,4] uZeta[2]}};
epsn4p1kk  = {{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0},{0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\)}};


(*(n,p) = (5,1)*)


xn5p1k0i3={{-Subscript[pd, 2] Subscript[s, 2,3],-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,4]+Subscript[pd, 2] Subscript[s, 2,5],Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-Subscript[pd, 2] Subscript[s, 2,3],0},{0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,-Subscript[pd, 2] Subscript[s, 2,3]}};
xn5p1k0i4={{-Subscript[pd, 2] Subscript[s, 2,4],0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0},{0,-Subscript[pd, 2] Subscript[s, 2,4],-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,5],Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-Subscript[pd, 2] Subscript[s, 2,4]}};
xn5p1k0i5= {{-Subscript[pd, 2] Subscript[s, 2,5],0,0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))},{0,-Subscript[pd, 2] Subscript[s, 2,5],0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))},{0,0,-Subscript[pd, 2] Subscript[s, 2,5],-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,4]}};

xn5p1k1i3r1={{-Subscript[s, 1,3]-Subscript[s, 2,3],Subscript[s, 2,3],0,0},{Subscript[s, 1,2],-Subscript[s, 1,2]-Subscript[s, 1,3],0,0},{0,0,-Subscript[s, 1,3],0},{0,0,0,-Subscript[s, 1,3]}};
xn5p1kki3r1={{0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,3],0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0},{0,0,0,0},{0,0,0,0}};
xn5p1k1i4r1={{-Subscript[s, 1,4]-Subscript[s, 2,4],0,Subscript[s, 2,4],0},{0,-Subscript[s, 1,4],0,0},{Subscript[s, 1,2],0,-Subscript[s, 1,2]-Subscript[s, 1,4],0},{0,0,0,-Subscript[s, 1,4]}};
xn5p1kki4r1= {{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0},{0,0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0},{0,0,0,0}};
xn5p1k1i4r3= {{-Subscript[s, 3,4],0,0,0},{0,-Subscript[s, 2,4]-Subscript[s, 3,4],Subscript[s, 2,4],0},{0,Subscript[s, 2,3],-Subscript[s, 2,3]-Subscript[s, 3,4],0},{0,0,0,-Subscript[s, 3,4]}};
xn5p1kki4r3={{0,0,0,0},{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0},{0,0,0,0}};
xn5p1k1i5r1={{-Subscript[s, 1,5]-Subscript[s, 2,5],0,0,Subscript[s, 2,5]},{0,-Subscript[s, 1,5],0,0},{0,0,-Subscript[s, 1,5],0},{Subscript[s, 1,2],0,0,-Subscript[s, 1,2]-Subscript[s, 1,5]}};
xn5p1kki5r1= {{0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5]},{0,0,0,0},{0,0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0}};
xn5p1k1i5r3= {{-Subscript[s, 3,5],0,0,0},{0,-Subscript[s, 2,5]-Subscript[s, 3,5],0,Subscript[s, 2,5]},{0,0,-Subscript[s, 3,5],0},{0,Subscript[s, 2,3],0,-Subscript[s, 2,3]-Subscript[s, 3,5]}};
xn5p1kki5r3= {{0,0,0,0},{0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5]},{0,0,0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0}};
xn5p1k1i5r4= {{-Subscript[s, 4,5],0,0,0},{0,-Subscript[s, 4,5],0,0},{0,0,-Subscript[s, 2,5]-Subscript[s, 4,5],Subscript[s, 2,5]},{0,0,Subscript[s, 2,4],-Subscript[s, 2,4]-Subscript[s, 4,5]}};
xn5p1kki5r4= {{0,0,0,0},{0,0,0,0},{0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5]},{0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0}};

epsn5p1k0 = {{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4]+Subscript[s, 2,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4]+Subscript[s, 2,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4]+Subscript[s, 2,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,3]+Subscript[s, 2,4]+Subscript[s, 2,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2]}};
epsn5p1kk = {{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0},{0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0},{0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 5\)]\)}};


(*(n,p) = (5,2)*)


xn5p2k0i4={{-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4],-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,0},{Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)+Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[pd, 3] Subscript[s, 1,3]-Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 3] Subscript[s, 2,3]-Subscript[pd, 2] Subscript[s, 2,4]+Subscript[pd, 3] Subscript[s, 3,5],Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))-Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,0,0},{0,-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4],0,0,0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,0,0,0},{0,0,0,-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4],-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,0,0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,0,Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)+Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]-Subscript[pd, 3] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,4],Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))-Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,0},{0,0,0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4],0,0,0,-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,-(Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 3] Subscript[s, 1,3]+Subscript[pd, 2] Subscript[s, 2,5]+Subscript[pd, 3] Subscript[s, 3,5],Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,0,Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))},{0,0,Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,0,0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))-Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]-Subscript[pd, 3] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,4],-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)+Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{-(Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,0,0,Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 3] Subscript[s, 1,3]+Subscript[pd, 2] Subscript[s, 2,5]+Subscript[pd, 3] Subscript[s, 3,5],Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)},{0,0,0,0,0,Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))-Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 3] Subscript[s, 1,3]-Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 3] Subscript[s, 2,3]-Subscript[pd, 2] Subscript[s, 2,4]+Subscript[pd, 3] Subscript[s, 3,5],Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)+Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)},{0,0,0,0,0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4],0},{0,0,0,0,0,0,Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,0,-Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,4]}};
xn5p2k0i5={{-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],0,-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,0,0,0,0,0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)},{0,-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,0,0,0,0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,0},{Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)+Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[pd, 3] Subscript[s, 1,3]-Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 3] Subscript[s, 2,3]-Subscript[pd, 2] Subscript[s, 2,5]+Subscript[pd, 3] Subscript[s, 3,4],Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,0,0,0,0,0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))-Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{0,0,0,-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,0,0,0,Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))},{0,0,0,0,-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),0,-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,0,0},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,0,Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)+Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]-Subscript[pd, 3] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,5],0,0,0,0,-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))-Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))},{0,0,0,0,0,0,-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)),0,0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)},{0,0,0,0,Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\)+Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[pd, 3] Subscript[s, 1,3]-Subscript[pd, 2] Subscript[s, 2,3]+Subscript[pd, 3] Subscript[s, 2,3]-Subscript[pd, 2] Subscript[s, 2,5]+Subscript[pd, 3] Subscript[s, 3,4],Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),0,-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))-Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)},{0,0,0,0,0,0,0,0,-Subscript[pd, 2] Subscript[s, 2,5]-Subscript[pd, 3] Subscript[s, 3,5],-(Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)),Subscript[s, 2,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))},{0,Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,0,0,0,Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),0,Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\)+Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 2] Subscript[s, 2,3]-Subscript[pd, 3] Subscript[s, 2,3]+Subscript[pd, 2] Subscript[s, 2,4]-Subscript[pd, 3] Subscript[s, 3,5],-(Subscript[s, 2,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))-Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),-(Subscript[s, 3,5]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))},{Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,-(Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,-(Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\),Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 3] Subscript[s, 1,3]+Subscript[pd, 2] Subscript[s, 2,4]+Subscript[pd, 3] Subscript[s, 3,4],0},{-(Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),0,Subscript[s, 1,2]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 1,3]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,-(Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\)),Subscript[s, 2,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\),Subscript[s, 3,4]/\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\),0,0,Subscript[pd, 2] Subscript[s, 1,2]+Subscript[pd, 3] Subscript[s, 1,3]+Subscript[pd, 2] Subscript[s, 2,4]+Subscript[pd, 3] Subscript[s, 3,4]}};

xn5p2k1i4r1={{-Subscript[s, 1,4]-Subscript[s, 2,4]-Subscript[s, 3,4],Subscript[s, 3,4],0,0,0,0,Subscript[s, 2,4],0,-Subscript[s, 3,4],0,0,0},{Subscript[s, 1,3]+Subscript[s, 2,3],-Subscript[s, 1,3]-Subscript[s, 1,4]-Subscript[s, 2,3]-Subscript[s, 2,4],0,Subscript[s, 1,3],0,0,Subscript[s, 2,4],0,Subscript[s, 2,3]+Subscript[s, 2,4],0,0,0},{0,0,-Subscript[s, 1,4]-Subscript[s, 2,4],0,0,0,0,Subscript[s, 2,4],0,0,0,0},{0,0,0,-Subscript[s, 1,4]-Subscript[s, 2,4]-Subscript[s, 3,4],Subscript[s, 2,4],0,-Subscript[s, 2,4],0,Subscript[s, 3,4],0,0,0},{Subscript[s, 1,2],0,0,Subscript[s, 1,2]+Subscript[s, 2,3],-Subscript[s, 1,2]-Subscript[s, 1,4]-Subscript[s, 2,3]-Subscript[s, 3,4],0,Subscript[s, 2,3]+Subscript[s, 3,4],0,Subscript[s, 3,4],0,0,0},{0,0,0,0,0,-Subscript[s, 1,4]-Subscript[s, 3,4],0,0,0,Subscript[s, 3,4],0,0},{Subscript[s, 1,2],0,0,-Subscript[s, 1,3],Subscript[s, 1,3],0,-Subscript[s, 1,2]-Subscript[s, 1,3]-Subscript[s, 1,4],0,0,0,0,0},{0,0,Subscript[s, 1,2],0,0,0,0,-Subscript[s, 1,2]-Subscript[s, 1,4],0,0,0,0},{-Subscript[s, 1,2],Subscript[s, 1,2],0,Subscript[s, 1,3],0,0,0,0,-Subscript[s, 1,2]-Subscript[s, 1,3]-Subscript[s, 1,4],0,0,0},{0,0,0,0,0,Subscript[s, 1,3],0,0,0,-Subscript[s, 1,3]-Subscript[s, 1,4],0,0},{0,0,0,0,0,0,0,0,0,0,-Subscript[s, 1,4],0},{0,0,0,0,0,0,0,0,0,0,0,-Subscript[s, 1,4]}};
xn5p2kki4r1={{0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,4],0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,4],0,-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,4],0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0,0,0},{0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0,0,0,0},{0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,4],0,-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,4],0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,4],0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,4],0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,4],0,0,0},{0,0,0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,4],0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 1,3],\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0,0},{0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0,0,0,0,0,0,0},{-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 1,2],\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0,0,0},{0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0}};
xn5p2k1i5r1={{-Subscript[s, 1,5]-Subscript[s, 2,5]-Subscript[s, 3,5],0,Subscript[s, 3,5],0,0,0,0,0,0,0,Subscript[s, 2,5],-Subscript[s, 3,5]},{0,-Subscript[s, 1,5]-Subscript[s, 2,5],0,0,0,0,0,0,0,Subscript[s, 2,5],0,0},{Subscript[s, 1,3]+Subscript[s, 2,3],0,-Subscript[s, 1,3]-Subscript[s, 1,5]-Subscript[s, 2,3]-Subscript[s, 2,5],Subscript[s, 1,3],0,0,0,0,0,0,Subscript[s, 2,5],Subscript[s, 2,3]+Subscript[s, 2,5]},{0,0,0,-Subscript[s, 1,5]-Subscript[s, 2,5]-Subscript[s, 3,5],0,Subscript[s, 2,5],0,0,0,0,-Subscript[s, 2,5],Subscript[s, 3,5]},{0,0,0,0,-Subscript[s, 1,5]-Subscript[s, 3,5],0,0,Subscript[s, 3,5],0,0,0,0},{Subscript[s, 1,2],0,0,Subscript[s, 1,2]+Subscript[s, 2,3],0,-Subscript[s, 1,2]-Subscript[s, 1,5]-Subscript[s, 2,3]-Subscript[s, 3,5],0,0,0,0,Subscript[s, 2,3]+Subscript[s, 3,5],Subscript[s, 3,5]},{0,0,0,0,0,0,-Subscript[s, 1,5],0,0,0,0,0},{0,0,0,0,Subscript[s, 1,3],0,0,-Subscript[s, 1,3]-Subscript[s, 1,5],0,0,0,0},{0,0,0,0,0,0,0,0,-Subscript[s, 1,5],0,0,0},{0,Subscript[s, 1,2],0,0,0,0,0,0,0,-Subscript[s, 1,2]-Subscript[s, 1,5],0,0},{Subscript[s, 1,2],0,0,-Subscript[s, 1,3],0,Subscript[s, 1,3],0,0,0,0,-Subscript[s, 1,2]-Subscript[s, 1,3]-Subscript[s, 1,5],0},{-Subscript[s, 1,2],0,Subscript[s, 1,2],Subscript[s, 1,3],0,0,0,0,0,0,0,-Subscript[s, 1,2]-Subscript[s, 1,3]-Subscript[s, 1,5]}};
xn5p2kki5r1={{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,5],-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5]},{0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],0,0,0,0,-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],0,0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\),0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,0,0,0,0,0,0,0,0},{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),0,0,-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 1,3],0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0},{-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 1,2],0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\),\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\),0,0,0,0,0,0,0,0}};
xn5p2k1i5r4={{-Subscript[s, 4,5],0,0,0,0,0,0,0,0,0,0,0},{0,-Subscript[s, 3,5]-Subscript[s, 4,5],Subscript[s, 3,5],0,0,0,0,0,0,0,0,0},{0,Subscript[s, 3,4],-Subscript[s, 3,4]-Subscript[s, 4,5],0,0,0,0,0,0,0,0,0},{0,0,0,-Subscript[s, 4,5],0,0,0,0,0,0,0,0},{0,0,0,0,-Subscript[s, 2,5]-Subscript[s, 4,5],Subscript[s, 2,5],0,0,0,0,0,0},{0,0,0,0,Subscript[s, 2,4],-Subscript[s, 2,4]-Subscript[s, 4,5],0,0,0,0,0,0},{0,0,0,0,0,0,-Subscript[s, 2,5]-Subscript[s, 3,5]-Subscript[s, 4,5],Subscript[s, 3,5],0,0,Subscript[s, 2,5],-Subscript[s, 3,5]},{0,0,0,0,0,0,Subscript[s, 2,3]+Subscript[s, 3,4],-Subscript[s, 2,3]-Subscript[s, 2,5]-Subscript[s, 3,4]-Subscript[s, 4,5],Subscript[s, 3,4],0,Subscript[s, 2,5],Subscript[s, 2,3]+Subscript[s, 2,5]},{0,0,0,0,0,0,0,0,-Subscript[s, 2,5]-Subscript[s, 3,5]-Subscript[s, 4,5],Subscript[s, 2,5],-Subscript[s, 2,5],Subscript[s, 3,5]},{0,0,0,0,0,0,Subscript[s, 2,4],0,Subscript[s, 2,3]+Subscript[s, 2,4],-Subscript[s, 2,3]-Subscript[s, 2,4]-Subscript[s, 3,5]-Subscript[s, 4,5],Subscript[s, 2,3]+Subscript[s, 3,5],Subscript[s, 3,5]},{0,0,0,0,0,0,Subscript[s, 2,4],0,-Subscript[s, 3,4],Subscript[s, 3,4],-Subscript[s, 2,4]-Subscript[s, 3,4]-Subscript[s, 4,5],0},{0,0,0,0,0,0,-Subscript[s, 2,4],Subscript[s, 2,4],Subscript[s, 3,4],0,0,-Subscript[s, 2,4]-Subscript[s, 3,4]-Subscript[s, 4,5]}};
xn5p2kki5r4={{0,0,0,0,0,0,0,0,0,0,0,0},{0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],0,0,0,0,0,0,0,0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],0,0,0,0,0,0},{0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0,0,0,0,0,0,0},{0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,5],-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5]},{0,0,0,0,0,0,0,0,0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({2}\)]\))^(-1+k) Subscript[s, 2,5],-(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 2,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({2, 3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0,(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 2,3]+(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5],(-\!\(\*SubscriptBox[\(\[Eta]\), \({3}\)]\))^(-1+k) Subscript[s, 3,5]},{0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0,-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 3,4],\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0},{0,0,0,0,0,0,-\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\) Subscript[s, 2,4],\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-1\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0,0}};
epsn5p2kk ={{\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(1, 3\)] + 
\*SubscriptBox[\(s\), \(2, 3\)])\)\),0,0,(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 1,3],0,0,0,0,0,0,0,0},{0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0,0,0,0,0,0,0,0,0},{0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 2\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 5\)]\),0,0,0,0,0,0,0,0,0},{(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 1,2],0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(1, 2\)] + 
\*SubscriptBox[\(s\), \(2, 3\)])\)\),0,0,0,0,0,0,0,0},{0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\),0,0,0,0,0,0,0},{0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(1, 3\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 5\)]\),0,0,0,0,0,0},{0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(2, 3\)] + 
\*SubscriptBox[\(s\), \(3, 4\)])\)\),0,(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 3,4],0,0,0},{0,0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 4\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 5\)]\),0,0,0,0},{0,0,0,0,0,0,(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 2,4],0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(2, 3\)] + 
\*SubscriptBox[\(s\), \(2, 4\)])\)\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0,0},{0,0,0,0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 5\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\),0,0},{0,0,0,0,0,0,0,0,0,0,\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(2, 5\)]\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(2, 3\)] + 
\*SubscriptBox[\(s\), \(3, 5\)])\)\),(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 3,5]},{0,0,0,0,0,0,0,0,0,0,(\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)] - 
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\)) Subscript[s, 2,5],\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(\(-2\) + k\)]\ \((
\*SubscriptBox[\(s\), \(2, 3\)] + 
\*SubscriptBox[\(s\), \(2, 5\)])\)\)+\!\(
\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(\(-2\) + k\)]\ 
\*SubscriptBox[\(s\), \(3, 5\)]\)}};
epsn5p2k0={{-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+1/2 ((-\!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\)+2/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 1,2]+(2 (Subscript[s, 1,3]+Subscript[s, 2,3]))/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(2, 4\)] + 
\*SubscriptBox[\(s\), \(2, 5\)])\)\)-\!\(
\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(1, 3\)] + 
\*SubscriptBox[\(s\), \(3, 4\)] + 
\*SubscriptBox[\(s\), \(3, 5\)])\)\)+4 Subscript[s, 1,2,3,4,5] uZeta[2]),Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 1,3],0,0,Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,-(Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),0,Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),-(Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\))},{(Subscript[s, 1,3]+Subscript[s, 2,3])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+1/2 ((-\!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\)+2/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)) Subscript[s, 1,2]-\!\(
\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(2, 4\)] + 
\*SubscriptBox[\(s\), \(2, 5\)])\)\)+(2 Subscript[s, 3,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(1, 3\)] + 
\*SubscriptBox[\(s\), \(3, 4\)] + 
\*SubscriptBox[\(s\), \(3, 5\)])\)\)+4 Subscript[s, 1,2,3,4,5] uZeta[2]),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,0,Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,(Subscript[s, 2,3]+Subscript[s, 2,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,0},{(Subscript[s, 1,3]+Subscript[s, 2,3])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+1/2 ((-\!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\)+2/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)) Subscript[s, 1,2]-\!\(
\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(2, 4\)] + 
\*SubscriptBox[\(s\), \(2, 5\)])\)\)+(2 Subscript[s, 3,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(1, 3\)] + 
\*SubscriptBox[\(s\), \(3, 4\)] + 
\*SubscriptBox[\(s\), \(3, 5\)])\)\)+4 Subscript[s, 1,2,3,4,5] uZeta[2]),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,0,0,Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,0,Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),(Subscript[s, 2,3]+Subscript[s, 2,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 1,2],0,0,-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+1/2 (-\!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 1,3]+(2 Subscript[s, 1,3])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)+(2 (Subscript[s, 1,2]+Subscript[s, 2,3]))/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\ \((
\*SubscriptBox[\(s\), \(1, 2\)] + 
\*SubscriptBox[\(s\), \(2, 4\)] + 
\*SubscriptBox[\(s\), \(2, 5\)])\)\)-\!\(
\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\ 
\*SubscriptBox[\(s\), \(3, 4\)]\)-\!\(
\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\ 
\*SubscriptBox[\(s\), \(3, 5\)]\)+4 Subscript[s, 1,2,3,4,5] uZeta[2]),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),-(Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),0,Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,-(Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,0,(Subscript[s, 1,2]+Subscript[s, 2,3])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),(Subscript[s, 2,3]+Subscript[s, 3,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,0,0},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,0,(Subscript[s, 1,2]+Subscript[s, 2,3])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],0,0,0,Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),(Subscript[s, 2,3]+Subscript[s, 3,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,0,-(Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+(Subscript[s, 2,3]+Subscript[s, 3,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 3,4],0,Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),-(Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\))},{0,0,Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,(Subscript[s, 2,3]+Subscript[s, 3,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),0,Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),(Subscript[s, 2,3]+Subscript[s, 2,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)},{-(Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,0,(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 2,4],0,-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+(Subscript[s, 2,3]+Subscript[s, 2,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),-(Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)},{0,Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,0,0,Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),0,(Subscript[s, 2,3]+Subscript[s, 2,4])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],(Subscript[s, 2,3]+Subscript[s, 3,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)},{Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,0,-(Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),0,Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,-(Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\),-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+Subscript[s, 2,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+(Subscript[s, 2,3]+Subscript[s, 3,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2],(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({3}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 3,5]},{-(Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),0,Subscript[s, 1,2]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 1,3]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,0,-(Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)),Subscript[s, 2,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\),Subscript[s, 3,4]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\),0,(1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)) Subscript[s, 2,5],-(1/2) \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) Subscript[s, 2,3]+Subscript[pd, 2] Subscript[pd, 3] Subscript[s, 2,3]-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) Subscript[s, 2,3]+(Subscript[s, 2,3]+Subscript[s, 2,5])/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(2\), \(2\)]\) (Subscript[s, 1,2]+Subscript[s, 2,4]+Subscript[s, 2,5])+Subscript[s, 3,5]/\!\(\*SubsuperscriptBox[\(\[Eta]\), \({2, 3}\), \(2\)]\)-1/2 \!\(\*SubsuperscriptBox[\(pd\), \(3\), \(2\)]\) (Subscript[s, 1,3]+Subscript[s, 3,4]+Subscript[s, 3,5])+2 Subscript[s, 1,2,3,4,5] uZeta[2]}}

